CREDO: Variance-Guided Rubric Evolution for Replay-Corrected Credit Assignment

Long-horizon language agents receive sparse terminal feedback, while intermediate rubrics provide structured but potentially misspecified assessments of progress. In resettable training environments, counterfactual continuation rollouts can measure local credit, but exhaustive replay is costly. We propose Credo, a framework that couples evolving semantic rubrics with selective, execution-based credit correction. A frozen judge maps visible transitions to rubric features, and a credit head predicts the change in expected terminal reward associated with the realized transition. Independently sampled two-sided replays correct prediction residuals using their recorded inclusion probabilities. We derive conditional unbiasedness and a variance decomposition that connects two design choices: which rubric features to retain, and where to allocate a fixed expected replay budget. The resulting criterion weights prediction errors by policy-score sensitivity and missing replay coverage; its allocation rule additionally accounts for continuation cost. We also describe a practical mixture with terminal leave-one-out advantages and distinguish its clipped, token-normalized PPO implementation from the ideal policy-gradient estimator. This preliminary report provides the method, proofs, an exact finite-model audit, and a controlled evaluation protocol. It makes no claim of empirical superiority on language-agent benchmarks.

==> anc/exact_audit.json <==
{
  "kind": "exact_finite_model_audit",
  "theta": 0.3,
  "M_per_side": 2,
  "probability_floor": 0.02,
  "expected_action_budget": 0.8,
  "original_paths": 16,
  "objective": 0.5318009108082595,
  "true_gradient": 0.11275145403152673,
  "closed_form_gradient": 0.11275145403152675,
  "records": [
    {
      "predictor": "zero",
      "sampling": "uniform",
      "correction": true,
      "expected_gradient": 0.11275145403152681,
      "bias": 8.326672684688674e-17,
      "variance": 1.6680194176403844,
      "expected_extra_actions": 0.8000000000000002
    },
    {
      "predictor": "sign_reversed",
      "sampling": "uniform",
      "correction": true,
      "expected_gradient": 0.11275145403152678,
      "bias": 5.551115123125783e-17,
      "variance": 3.8817358366425796,
      "expected_extra_actions": 0.8000000000000002
    },
    {
      "predictor": "oracle",
      "sampling": "uniform",
      "correction": true,
      "expected_gradient": 0.11275145403152681,
      "bias": 8.326672684688674e-17,
      "variance": 0.9301139446396557,
      "expected_extra_actions": 0.8000000000000002
    },
    {
      "predictor": "zero",
      "sampling": "oracle_adaptive",
      "correction": true,
      "expected_gradient": 0.11275145403152682,
      "bias": 9.71445146547012e-17,
      "variance": 1.3194788524787484,
      "expected_extra_actions": 0.8
    },
    {
      "predictor": "zero",
      "sampling": "uniform",
      "correction": false,
      "expected_gradient": 0.0,
      "bias": -0.11275145403152673,
      "variance": 0.0,
      "expected_extra_actions": 0.8000000000000002
    },
    {
      "predictor": "sign_reversed",
      "sampling": "uniform",
      "correction": false,
      "expected_gradient": -0.11275145403152675,
      "bias": -0.22550290806305348,
      "variance": 0.07321018066581797,
      "expected_extra_actions": 0.8000000000000002
    }
  ],
  "passed": true,
  "scope": "Exact finite arithmetic enumeration; no learned predictor, no benchmark, no empirical superiority claim."
}

==> anc/verify_estimator.py <==
"""Exact enumeration audit; no LLM calls, GPUs, learned rubric, or benchmark scores."""
import itertools
import json
import math
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
THETA, M, FLOOR, BUDGET = 0.3, 2, 0.02, 0.8


def sigmoid(x):
    return 1 / (1 + math.exp(-x))


def action_probability(state):
    return sigmoid(THETA * {"start": 1.0, 0: -0.6, 1: 1.4}[state])


def reward_probability(state, action):
    return ((0.10, 0.55), (0.45, 0.90))[state][action]


def value(state):
    p = action_probability(state)
    return (1 - p) * reward_probability(state, 0) + p * reward_probability(state, 1)


def binomial(p):
    return [(k / M, math.comb(M, k) * p**k * (1 - p)**(M-k)) for k in range(M+1)]


def corrected_distribution(c, p, u, v):
    result = [(c, 1-p)]
    for (a, pa), (b, pb) in itertools.product(binomial(u), binomial(v)):
        result.append((c + (a-b-c)/p, p*pa*pb))
    return result


def allocate(scores, costs):
    def probabilities(scale):
        return [min(1.0, max(FLOOR, scale * math.sqrt(a/cost))) for a, cost in zip(scores, costs)]
    low, high = 0.0, 1.0
    while sum(p*c for p,c in zip(probabilities(high),costs)) < BUDGET:
        high *= 2
    for _ in range(90):
        mid = (low+high)/2
        if sum(p*c for p,c in zip(probabilities(mid),costs)) < BUDGET:
            low = mid
        else:
            high = mid
    return probabilities((low+high)/2)


p0 = action_probability("start")
j = sum((p0 if a else 1-p0) * ((.8 if a else .2)*value(1) + (.2 if a else .8)*value(0)) for a in (0,1))
paths = []
for a0, state, a1, reward in itertools.product((0,1), repeat=4):
    transition = .8 if a0 else .2
    p1 = action_probability(state)
    q = reward_probability(state, a1)
    prob = (p0 if a0 else 1-p0) * (transition if state else 1-transition) * (p1 if a1 else 1-p1) * (q if reward else 1-q)
    g = [a0-p0, (-.6 if state == 0 else 1.4)*(a1-p1)]
    u, v = [value(state), float(reward)], [j, value(state)]
    credit = [a-b for a,b in zip(u,v)]
    noise = [(a*(1-a)+b*(1-b))/M for a,b in zip(u,v)]
    paths.append(dict(prob=prob, g=g, u=u, v=v, credit=credit, noise=noise, reward=reward))

gradient = sum(x["prob"]*sum(x["g"])*x["reward"] for x in paths)
v1_prime = 1.4*action_probability(1)*(1-action_probability(1))*.45
v0_prime = -.6*action_probability(0)*(1-action_probability(0))*.45
closed_form_gradient = p0*(1-p0)*.6*(value(1)-value(0)) + (.2+.6*p0)*v1_prime + (.8-.6*p0)*v0_prime
assert abs(gradient-closed_form_gradient) < 1e-12
assert abs(sum(x["prob"] for x in paths)-1) < 1e-12
records = []
for predictor, sampling, corrected in [
    ("zero", "uniform", True), ("sign_reversed", "uniform", True),
    ("oracle", "uniform", True), ("zero", "oracle_adaptive", True),
    ("zero", "uniform", False), ("sign_reversed", "uniform", False),
]:
    mean = second = cost = theoretical_second = 0.0
    for x in paths:
        c = {"zero": [0.,0.], "sign_reversed": [-a for a in x["credit"]], "oracle": x["credit"]}[predictor]
        costs = [3*M, M]  # actual side plus baseline: 1+2 future actions, or 0+1.
        residual = [(a-b)**2 for a,b in zip(x["credit"],c)]
        e = [a+b for a,b in zip(x["noise"],residual)]
        p = [0.1,0.1] if sampling == "uniform" else allocate([g*g*z for g,z in zip(x["g"],e)],costs)
        if corrected:
            distributions = [corrected_distribution(ci,pi,ui,vi) for ci,pi,ui,vi in zip(c,p,x["u"],x["v"])]
            conditional_mean = sum(g*a for g,a in zip(x["g"],x["credit"]))
            conditional_var = sum(g*g*(noise/pi+(1/pi-1)*err) for g,noise,pi,err in zip(x["g"],x["noise"],p,residual))
        else:
            distributions = [[(a,1.)] for a in c]
            conditional_mean, conditional_var = sum(g*a for g,a in zip(x["g"],c)), 0.0
        theoretical_second += x["prob"]*(conditional_mean**2+conditional_var)
        cost += x["prob"]*sum(a*b for a,b in zip(p,costs))  # Controls acquire but ignore the same replay labels.
        for (a,pa),(b,pb) in itertools.product(*distributions):
            weight = x["prob"]*pa*pb
            estimate = x["g"][0]*a+x["g"][1]*b
            mean += weight*estimate
            second += weight*estimate**2
    variance = second-mean**2
    assert abs(second-theoretical_second) < 1e-10
    if corrected:
        assert abs(mean-gradient) < 1e-10
    records.append(dict(predictor=predictor, sampling=sampling, correction=corrected,
                        expected_gradient=mean, bias=mean-gradient, variance=variance,
                        expected_extra_actions=cost))
assert records[3]["variance"] <= records[0]["variance"] + 1e-12
out = {"kind":"exact_finite_model_audit", "theta":THETA, "M_per_side":M,
       "probability_floor":FLOOR, "expected_action_budget":BUDGET,
       "original_paths":len(paths), "objective":j, "true_gradient":gradient,
       "closed_form_gradient":closed_form_gradient,
       "records":records, "passed":True,
       "scope":"Exact finite arithmetic enumeration; no learned predictor, no benchmark, no empirical superiority claim."}
(ROOT/"artifacts").mkdir(exist_ok=True)
(ROOT/"artifacts/exact_audit.json").write_text(json.dumps(out,indent=2))
lines = []
names = ["Zero + correction", "Reversed oracle + correction", "Oracle + correction",
         "Zero + oracle allocation", "Zero, no correction", "Reversed oracle, no correction"]
for name,row in zip(names,records):
    lines.append(f"{name} & {row['expected_gradient']:.6f} & {abs(row['bias']):.6f} & {row['variance']:.6f} & {row['expected_extra_actions']:.2f}" + r" \\")
(ROOT/"sections").mkdir(exist_ok=True)
table = r"\begin{tabular}{lrrrr}" + "\n" + r"\toprule" + "\n"
table += r"Estimator & $\E[\widehat G]$ & $|\mathrm{bias}|$ & $\Var(\widehat G)$ & Cost\\" + "\n" + r"\midrule" + "\n"
table += "\n".join(lines) + "\n" + r"\bottomrule" + "\n" + r"\end{tabular}" + "\n"
(ROOT/"sections/audit_table.tex").write_text(table)
print(json.dumps(out,indent=2))

